Spatio-Temporal Analysis of Surveillance Data

In this chapter, we consider space-time analysis of surveillance count data. Such data are ubiquitous and a number of approaches have been proposed for their analysis. We first describe the aims of a surveillance endeavor, before reviewing and critiquing a number of common models. We focus on models in which time is discretized to the time scale of the latent and infectious periods of the disease under study. In particular, we focus on the time series SIR (TSIR) models originally described by Finkenstadt and Grenfell in their 2000 paper and the epidemic/endemic models first proposed by Held, Hohle, and Hofmann in their 2005 paper. We implement both of these models in the Stan software and illustrate their performance via analyses of measles data collected over a 2-year period in 17 regions in the Weser-Ems region of Lower Saxony, Germany.

==> anc/SurveillanceChapterArxiv_code.R <==
# load packages
library(surveillance)
library(rstan)
library(spdep)
library(RColorBrewer)

#######################################################################
# load data
#######################################################################

data("measlesWeserEms") 
data_sts <- aggregate(measlesWeserEms, nfreq = 52) # weekly data in sts form
dat <- t(data_sts@observed) # weekly data in matrix form, where each row corresponds to a single area

#######################################################################
# data descriptive: incidence per 100000 for each quarter
#######################################################################

data_sts_q <- data_sts[1:13] # week 1 to 13 = quarter 1
observed_sum <- apply(data_sts_q@observed, 2, sum)
pop <- data_sts_q@map$POPULATION/100000
data_map <- data_sts_q@map
data_map$area_id <- row.names(data_map@data)
data_map$incidence <- observed_sum/pop
spplot(data_map, "incidence", 
       col.regions = colorRampPalette(brewer.pal(9, "Greys"))(50),
       sp.layout = make.area.sp.label(data_map),
       at = at,
       colorkey = list(space = "right", labels = list(at = labelat, labels = labeltext, font = 2, cex = 2)),
       main = list(label =" 2001 Q1", cex = 2))

#######################################################################
# fit hhh4 in surveillance
#######################################################################

hhh4_surv_end <- addSeason2formula(f = ~ - 1 + ri(type = 'iid', corr = 'none') + t, period = data_sts@freq)

hhh4_surv_control <- list(ar = list(f = ~ - 1 + ri(type = 'iid', corr = 'none')),
                          ne = list(f = ~ - 1 + ri(type = 'iid', corr = 'none'), weights = W_powerlaw(maxlag = 5)),
                          end = list(f = hhh4_surv_end, offset = population(data_sts)),
                          family = "NegBin1", 
                          data = list(pop = population(data_sts)), 
                          optimizer = list(stop = list(tol=1e-5, niter=1000),
                                           regression = list(method="nlminb"),
                                           variance = list(method="nlminb")))

hhh4_surv_fit <- hhh4(data_sts, control = hhh4_surv_control)

#######################################################################
# fit hhh4 in stan
#######################################################################

wk <- 1: ncol(dat)-1
sins <- sin((2*pi*wk/52))
coss <- cos((2*pi*wk/52))
hhh4_stan_o_matrix = neighbourhood(data_sts) # o_ij = m_ij = borders to cross between area i and j

hhh4_stan_code <- "
data{
int<lower=1> I;          // number of areas
int<lower=1> Ts;         // number of times
int<lower=0> y[I, Ts] ;  // IxTs matrix of observations
matrix<lower=0>[I, I] o ; // o matrix
real logNi[I];          // offset term -  log popultaions
int<lower=0> wk[Ts];         // vector of week numbers
real sin1[Ts];           // vector of sin
real cos1[Ts];           // vector of cos
}
parameters{
real lambda_ar; // AR component
real lambda_ne; // NE component
real beta;         // linear temporal component (end.t)
real gamma;     // sin component
real delta;     // cos component 
real alpha;   // endemic intercept
real<lower=0, upper=1> theta;  // decay parameter
real<lower=0> phi;       // overdispersion 
real<lower=0> sigma_ar_2; // AR se
real<lower=0> sigma_ne_2; // NE se
real<lower=0> sigma_en_2; // EN se
real b_ar[I]; // vector of AR random effects
real b_ne[I]; // vector of NE random effects
real b_en[I]; // vector of EN random effects
}
transformed parameters {
matrix[I, I] weight; // un-normalized weight matrix
real row_sum[I]; // vector of sums across row
matrix[I, I] weight_norm; // normalized weight matrix
matrix[I, Ts] NE; // NE matrix

for (i in 1:I){
for (j in 1:I){
if (i != j){
weight[i, j] = o[i, j]^(-theta/(1-theta));
} else {
weight[i, j] = 0;
}
}
};

for (i in 1:I){
row_sum[i] = 0;
for (j in 1:I){
row_sum[i] = row_sum[i] + weight[i, j];
}
};

for (i in 1:I){
for (j in 1:I){
weight_norm[i, j] = weight[i, j]/row_sum[i];
}
};

for (i in 1:I){
for (j in 1:Ts){
NE[i, j] = 0;
for (k in 1:I){
NE[i, j] = NE[i, j] + weight_norm[i, k] * y[k, j];
}
}
}

}
model{
lambda_ar ~ normal(0, 10);
lambda_ne ~ normal(0, 10);
beta ~ normal(0, 10);
gamma ~ normal(0, 10);
delta ~ normal(0, 10);
alpha ~ normal(0, 10);
theta ~ uniform(0, 1);

sigma_ar_2 ~ inv_gamma(0.5, 0.1);
sigma_ne_2 ~ inv_gamma(0.5, 0.1);
sigma_en_2 ~ inv_gamma(0.5, 0.1);

for(i in 1:I){
b_ar[i] ~ normal(0, sqrt(sigma_ar_2));
b_ne[i] ~ normal(0, sqrt(sigma_ne_2));
b_en[i] ~ normal(0, sqrt(sigma_en_2));
for(t in 2:Ts){
y[i, t] ~ neg_binomial_2(exp(lambda_ar + b_ar[i])*y[i, t-1] +  exp(lambda_ne + b_ne[i])*NE[i, t-1] + exp(logNi[i] + alpha + b_en[i] + beta*wk[t] + gamma*sin1[t] + delta*cos1[t]), 1/phi);
}
};
}
generated quantities{
vector[I*(Ts-1)] log_lik;
vector[I*(Ts-1)] fitted;

for (i in 1:I){
for (t in 2:Ts){
log_lik[(i-1)*(Ts-1) + (t-1)] = neg_binomial_2_lpmf(y[i, t] | exp(lambda_ar + b_ar[i])*y[i, t-1] +  exp(lambda_ne + b_ne[i])*NE[i, t-1] + exp(logNi[i] + alpha + b_en[i] + beta*wk[t] + gamma*sin1[t] + delta*cos1[t]), 1/phi);
fitted[(i-1)*(Ts-1) + (t-1)] = exp(lambda_ar + b_ar[i])*y[i, t-1] +  exp(lambda_ne + b_ne[i])*NE[i, t-1] + exp(logNi[i] + alpha + b_en[i] + beta*wk[t] + gamma*sin1[t] + delta*cos1[t]);
}
}
}
"

hhh4_stan_data <- list(I = nrow(dat), Ts = ncol(dat), y = dat, 
                       o = hhh4_stan_o_matrix,
                       wk = wk, sin1 = sins, cos1 = coss,
                       logNi = log(population(data_sts)[1, ]))

hhh4_stan_fit <- stan(model_code = hhh4_stan_code,
                      data = hhh4_stan_data,
                      chains = 1, 
                      iter = 10000, warmup = 4000, seed = 12345,
                      control = list(adapt_delta=0.99))

#######################################################################
# compare hhh4 parameter estimates: surveillance v.s. stan
#######################################################################

summary(hhh4_surv_fit)

hhh4_stan_fit_summ <- summary(hhh4_stan_fit)
print(round(hhh4_stan_fit_summ$summary[c(9, 10, 11, 1, 2, 3, 4, 5, 6, 7, 8),], 5))

#######################################################################
# hhh4 in stan: observed v.s. fitted
#######################################################################

area_vt <- as.character(c(03401, 03402, 03403, 03404, 03405, 03451, 03452, 03453, 03454, 03455, 03456, 03457, 03458, 03459, 03460, 03461, 03462)) 

area_index <- c(2,3,4,6,7,8,9,10,11,12,13,14,15,16,17) # areas with at least one non-zero count

observed_mt <- dat[, -1]
observed_vt <- NULL
for (i in 1:nrow(observed_mt)){
  observed_vt <- append(observed_vt, observed_mt[i, ])
}

fitted_mt <- t(extract(hhh4_stan_fit)$fitted)
fitted_mean_vt <- apply(fitted_mt, 1, mean)
fitted_median_vt <- apply(fitted_mt, 1, median)
fitted_0.025_vt <- apply(fitted_mt, 1, quantile, probs = 0.025)
fitted_0.975_vt <- apply(fitted_mt, 1, quantile, probs = 0.975)
fitted_phi <- mean(extract(hhh4_stan_fit)$phi)

t <- seq(2, 104, 1)

pdf("observed_fitted_hhh4.pdf", width = 10, height = 7)
par(mfrow = c(3, 5))
for (i in area_index){
  observed_i <- observed_vt[seq(103*(i-1)+1, 103*(i-1)+103, 1)]
  fitted_mean_i <- fitted_mean_vt[seq(103*(i-1)+1, 103*(i-1)+103, 1)]
  fitted_median_i <- fitted_median_vt[seq(103*(i-1)+1, 103*(i-1)+103, 1)]
  fitted_0.025_i <- fitted_0.025_vt[seq(103*(i-1)+1, 103*(i-1)+103, 1)]
  fitted_0.975_i <- fitted_0.975_vt[seq(103*(i-1)+1, 103*(i-1)+103, 1)]
  plot(x = t, y = observed_i, type = "p", ylab = "count", xlab = "t", col = "black", 
       ylim = c(0, max(c(observed_i, fitted_0.975_i))+1), yaxt="n", xaxt="n",
       pch = 16, cex = 0.7, 
       main = area_vt[i], cex.lab = 1.7, cex.main = 1.7)
  axis(2, at = floor(seq(0, max(c(observed_i, fitted_0.975_i))+1, by = max(1, (max(c(observed_i, fitted_0.975_i))+1)/5))), 
       labels = as.character(floor(seq(0, max(c(observed_i, fitted_0.975_i))+1, by = max(1, (max(c(observed_i, fitted_0.975_i))+1)/5)))),
       cex.axis = 1.5)
  axis(1, cex.axis = 1.5)
  lines(fitted_median_i, col = "grey20")
  lines(fitted_0.025_i, col = rgb(red = 0.5, green = 0.5, blue = 0.5, alpha = 0.35))
  lines(fitted_0.975_i, col = rgb(red = 0.5, green = 0.5, blue = 0.5, alpha = 0.35))
  polygon(c(seq(1, 103, 1), seq(103, 1, -1)), c(fitted_0.975_i, rev(fitted_0.025_i)),
          col = rgb(red = 0.5, green = 0.5, blue = 0.5, alpha = 0.25), border = NA)
}
dev.off()

#######################################################################
# hhh4 in stan: standardized residuals
#######################################################################

pdf("residuals_hhh4.pdf", width = 7, height = 10)
par(mfrow = c(5, 3))
for (i in area_index){
  observed_i <- observed_vt[seq(103*(i-1)+1, 103*(i-1)+103, 1)]
  fitted_mean_i <- fitted_mean_vt[seq(103*(i-1)+1, 103*(i-1)+103, 1)]
  fitted_var_i <- fitted_mean_i + fitted_mean_i^2/fitted_phi
  residuals_i <- (observed_i - fitted_mean_i)/ sqrt(fitted_var_i)
  plot(x = t, y = residuals_i, type = "p", ylab = "standardized residuals", xlab = "t", 
       col = "grey40", cex = 0.8, main = area_vt[i], pch = 16, ylim = c(min(-0.5, min(residuals_i)), max(0.5, max(residuals_i))))
  abline(a = 0, b = 0, col = "black")
}
dev.off()

#######################################################################
# hhh4 in stan: maps of random effects (AR)
#######################################################################

re_mt <- t(extract(hhh4_stan_fit)$b_ar)
re_mean <- apply(re_mt, 1, mean)
re_median <- apply(re_mt, 1, median)
data_map <- data_sts@map
data_map$re_mean <- re_mean
data_map$re_median <- re_median
data_map$area_id <- row.names(data_map@data)

sp.label <- function(x, label) {list("sp.text", coordinates(x), label, font = 2, cex = 0.8, col="black")}
area.sp.label <- function(x) {sp.label(x, as.vector(x@data$area_id))}
make.area.sp.label <- function(x) {do.call("list", area.sp.label(x))}

pdf("re_map_median_ar.pdf", width = 4, height = 6)
spplot(data_map, "re_median", 
       col.regions = colorRampPalette(brewer.pal(9, "Greys"))(50)[1:40],
       sp.layout = make.area.sp.label(data_map),
       colorkey = list(space = "right", labels = list(font = 2, cex = 1)), 
       main = list(label="AR"))
dev.off()

#######################################################################
# fit tsir in stan
#######################################################################

n_area <- ncol(data_sts)
ID_append <- NULL
x_append <- NULL
y_append <- NULL

for (i in 1:n_area){
  ID_i <- data_sts@map@polygons[[i]]@ID
  ID_append <- append(ID_append, ID_i)
  
  x_i <- data_sts@map@polygons[[i]]@labpt[1]
  x_append <- append(x_append, x_i)
  
  y_i <- data_sts@map@polygons[[i]]@labpt[2]
  y_append <- append(y_append, y_i)
}

coord_dt <- data.table(ID = ID_append,
                       x = x_append,
                       y = y_append)

d_matrix <- matrix(0, nrow = n_area, ncol = n_area) # distance matrix based on area labels coordinates
for (i in 1:n_area){
  for (j in 1:n_area){
    if (i != j){
      d_matrix[i, j] <- sqrt((x_append[i] - x_append[j])^2 + (y_append[i] - y_append[j])^2)
    }
  }
}
colnames(d_matrix) <- ID_append
rownames(d_matrix) <- ID_append

wk <- 1: ncol(dat)-1
sins <- sin((2*pi*wk/52))
coss <- cos((2*pi*wk/52))

tsir_stan_code <- "
data{
int<lower=1> I;          // number of areas
int<lower=1> Ts;         // number of times
int<lower=0> y[I, Ts] ;  // IxTs matrix of observations
real logNi[I];          // offset term -  log popultaions
matrix<lower=0>[I, I] d; // d_matrix
int<lower=0> wk[Ts];         // vector of week numbers
real sin1[Ts];           // vector of sin
real cos1[Ts];           // vector of cos
}
parameters{
real eta; // AR interceptreal 
real beta;      // linear temporal component (AR.t)
real gamma;     // sin component
real delta;     // cos component
real lambda_ne; // NE component
real lambda_en; // EN component
real<lower=0.95, upper=1> alpha;
real<lower=0> tau_1; // tau_1
real<lower=0> tau_2; // tau_2
real<lower=0, upper=1> theta; // theta
real<lower=0> phi;       // overdisperson
}
transformed parameters {
matrix[I, I] weight;
real row_sum[I];
matrix[I, I] weight_norm;
matrix[I, Ts] NE;

for (i in 1:I){
for (j in 1:I){
if (i != j){
weight[i, j] = d[i, j]^(-theta/(1-theta));
} else {
weight[i, j] = 0;
}
}
};

for (i in 1:I){
row_sum[i] = 0;
for (j in 1:I){
row_sum[i] = row_sum[i] + weight[i, j];
}
};

for (i in 1:I){
for (j in 1:I){
weight_norm[i, j] = weight[i, j]/row_sum[i];
}
};

for (i in 1:I){
for (j in 1:Ts){
NE[i, j] = 0;
for (k in 1:I){
NE[i, j] = NE[i, j] + weight_norm[i, k] * y[k, j]^tau_2;
}
}
}

}
model{
theta ~ beta(1, 1);
alpha ~ uniform(0.95, 1);

for(i in 1:I){
for(t in 2:Ts){
y[i, t] ~ neg_binomial_2((exp(eta + beta*wk[t] + gamma*sin1[t] + delta*cos1[t])*y[i, t-1] +  exp(lambda_ne + tau_1 * logNi[i])*NE[i, t-1])^alpha + exp(lambda_en + logNi[i]), 1/phi);
}
};
}
generated quantities{
vector[I*(Ts-1)] log_lik;
vector[I*(Ts-1)] fitted;

for (i in 1:I){
for (t in 2:Ts){
log_lik[(i-1)*(Ts-1) + (t-1)] = neg_binomial_2_lpmf(y[i, t] | (exp(eta + beta*wk[t] + gamma*sin1[t] + delta*cos1[t])*y[i, t-1] +  exp(lambda_ne + tau_1 * logNi[i])*NE[i, t-1])^alpha + exp(lambda_en + logNi[i]), 1/phi);
fitted[(i-1)*(Ts-1) + (t-1)] = (exp(eta + beta*wk[t] + gamma*sin1[t] + delta*cos1[t])*y[i, t-1] +  exp(lambda_ne + tau_1 * logNi[i])*NE[i, t-1])^alpha + exp(lambda_en + logNi[i]);
}
}
}
"

tsir_stan_data <- list(I = nrow(dat), Ts = ncol(dat), y = dat, d = d_matrix,
                       logNi = log(population(data_sts)[1, ]), 
                       wk = wk, sin1 = sins, cos1 = coss)

tsir_stan_fit <- stan(model_code = tsir_stan_code,
                      data = tsir_stan_data,
                      chains = 3,
                      # iter = 1000,
                      control = list(adapt_delta=0.99))

#######################################################################
# tsir parameter estimates from stan
#######################################################################

tsir_stan_fit_summ <- summary(tsir_stan_fit)
print(round(tsir_stan_fit_summ$summary[c(1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11),], 5))

#######################################################################
# tsir in stan: observed vs. fitted
#######################################################################

area_vt <- as.character(c(03401, 03402, 03403, 03404, 03405, 03451, 03452, 03453, 03454, 03455, 03456, 03457, 03458, 03459, 03460, 03461, 03462))

area_index <- c(2,3,4,6,7,8,9,10,11,12,13,14,15,16,17)

observed_mt <- dat[, -1]
observed_vt <- NULL
for (i in 1:nrow(observed_mt)){
  observed_vt <- append(observed_vt, observed_mt[i, ])
}

fitted_mt <- t(extract(tsir_stan_fit)$fitted)
fitted_mean_vt <- apply(fitted_mt, 1, mean)
fitted_median_vt <- apply(fitted_mt, 1, median)
fitted_0.025_vt <- apply(fitted_mt, 1, quantile, probs = 0.025)
fitted_0.975_vt <- apply(fitted_mt, 1, quantile, probs = 0.975)
fitted_phi <- mean(extract(tsir_stan_fit)$phi)

t <- seq(2, 104, 1)

pdf("observed_fitted_tsir.pdf", width = 10, height = 7)
par(mfrow = c(3, 5))
for (i in area_index){
  observed_i <- observed_vt[seq(103*(i-1)+1, 103*(i-1)+103, 1)]
  fitted_mean_i <- fitted_mean_vt[seq(103*(i-1)+1, 103*(i-1)+103, 1)]
  fitted_median_i <- fitted_median_vt[seq(103*(i-1)+1, 103*(i-1)+103, 1)]
  fitted_0.025_i <- fitted_0.025_vt[seq(103*(i-1)+1, 103*(i-1)+103, 1)]
  fitted_0.975_i <- fitted_0.975_vt[seq(103*(i-1)+1, 103*(i-1)+103, 1)]
  plot(x = t, y = observed_i, type = "p", ylab = "count", xlab = "t", col = "black", 
       ylim = c(0, max(c(observed_i, fitted_0.975_i))+1), yaxt="n", xaxt="n",
       pch = 16, cex = 0.7, 
       main = area_vt[i], cex.lab = 1.7, cex.main = 1.7)
  axis(2, at = floor(seq(0, max(c(observed_i, fitted_0.975_i))+1, by = max(1, (max(c(observed_i, fitted_0.975_i))+1)/5))), 
       labels = as.character(floor(seq(0, max(c(observed_i, fitted_0.975_i))+1, by = max(1, (max(c(observed_i, fitted_0.975_i))+1)/5)))),
       cex.axis = 1.5)
  axis(1, cex.axis = 1.5)
  lines(fitted_median_i, col = "grey20")
  lines(fitted_0.025_i, col = rgb(red = 0.5, green = 0.5, blue = 0.5, alpha = 0.35))
  lines(fitted_0.975_i, col = rgb(red = 0.5, green = 0.5, blue = 0.5, alpha = 0.35))
  polygon(c(seq(1, 103, 1), seq(103, 1, -1)), c(fitted_0.975_i, rev(fitted_0.025_i)),
          col = rgb(red = 0.5, green = 0.5, blue = 0.5, alpha = 0.25), border = NA)
}
dev.off()

#######################################################################
# tsir in stan: standardized residuals
#######################################################################

pdf("residuals_tsir.pdf", width = 7, height = 10)
par(mfrow = c(5, 3))
for (i in area_index){
  observed_i <- observed_vt[seq(103*(i-1)+1, 103*(i-1)+103, 1)]
  fitted_mean_i <- fitted_mean_vt[seq(103*(i-1)+1, 103*(i-1)+103, 1)]
  fitted_var_i <- fitted_mean_i + fitted_mean_i^2/fitted_phi
  residuals_i <- (observed_i - fitted_mean_i)/ sqrt(fitted_var_i)
  plot(x = t, y = residuals_i, type = "p", ylab = "standardized residuals", xlab = "t", 
       col = "grey40", cex = 0.8, main = area_vt[i], pch = 16, ylim = c(min(-0.5, min(residuals_i)), max(0.5, max(residuals_i))))
  abline(a = 0, b = 0, col = "black")
}
dev.off()

#######################################################################
# posterior medians in stan: hhh4 v.s. tsir
#######################################################################

area_vt <- as.character(c(03401, 03402, 03403, 03404, 03405, 03451, 03452, 03453, 03454, 03455, 03456, 03457, 03458, 03459, 03460, 03461, 03462))

area_index <- c(2,3,4,6,7,8,9,10,11,12,13,14,15,16,17)

fitted_mt_hhh4 <- t(extract(hhh4_stan_fit)$fitted)
fitted_mean_vt_hhh4 <- apply(fitted_mt_hhh4, 1, mean)
fitted_median_vt_hhh4 <- apply(fitted_mt_hhh4, 1, median)
fitted_0.025_v_hhh4t <- apply(fitted_mt_hhh4, 1, quantile, probs = 0.025)
fitted_0.975_vt_hhh4 <- apply(fitted_mt_hhh4, 1, quantile, probs = 0.975)

fitted_mt_tsir <- t(extract(tsir_stan_fit)$fitted)
fitted_mean_vt_tsir <- apply(fitted_mt_tsir, 1, mean)
fitted_median_vt_tsir <- apply(fitted_mt_tsir, 1, median)
fitted_0.025_v_tsirt <- apply(fitted_mt_tsir, 1, quantile, probs = 0.025)
fitted_0.975_vt_tsir <- apply(fitted_mt_tsir, 1, quantile, probs = 0.975)

pdf("fitted_median_hhh4_tsir.pdf", width = 8, height = 12)
par(mfrow = c(5, 3))
for (i in area_index){
  fitted_median_i_hhh4 <- fitted_median_vt_hhh4[seq(103*(i-1)+1, 103*(i-1)+103, 1)]
  fitted_median_i_tsir <- fitted_median_vt_tsir[seq(103*(i-1)+1, 103*(i-1)+103, 1)]
  
  plot(x = fitted_median_i_tsir, y = fitted_median_i_hhh4, type = "p", 
       xlab = "TSIR", ylab = "epidemic/endemic", col = "black", 
       xlim = c(0, max(fitted_median_i_tsir, fitted_median_i_hhh4)), 
       ylim = c(0, max(fitted_median_i_tsir, fitted_median_i_hhh4)), 
       main = area_vt[i], cex.axis = 1.5, cex.main = 1.5, cex.lab = 1.5, pch = 16, cex = 0.7)
  abline(a = 0, b = 1, col = "grey")
}
dev.off()

